Hidden in Plain Sight -- Class Competition Focuses Attribution Maps

Attribution methods reveal which input features a neural network uses for a prediction, adding transparency to their decisions. A common problem is that these attributions seem unspecific, highlighting both important and irrelevant features. We revisit the common attribution pipeline and observe that using logits as attribution target is a main cause of this phenomenon. We show that the solution is in plain sight: considering distributions of attributions over multiple classes using existing attribution methods yields specific and fine-grained attributions. On common benchmarks, including the grid-pointing game and randomization-based sanity checks, this improves the ability of 18 attribution methods across 7 architectures up to 2x, agnostic to model architecture.

==> data/rando/script.py <==
# insert_row.py
from pathlib import Path
import pandas as pd
import sys

folder = Path(sys.argv[1] if len(sys.argv) > 1 else ".").resolve()
x_vals = [0, 1, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100]

for p in folder.glob("*.csv"):
    df = pd.read_csv(p)

    # insert first row of 1.0s
    first_row = pd.DataFrame([[1.0] * df.shape[1]], columns=df.columns)
    out = pd.concat([first_row, df], ignore_index=True)

    # add x_axis column as first column
    n = len(out)
    x_axis = (x_vals + [x_vals[-1]] * max(0, n - len(x_vals)))[:n]  # pad with 100 if needed
    out.insert(0, "x_axis", x_axis)

    out.to_csv(p.with_name(f"{p.stem}_inserted{p.suffix}"), index=False)


